Genuine multipartite Rains entanglement

We introduce the genuine multipartite Rains entanglement (GMRE) as a measure of genuine multipartite entanglement that can be computed using semi-definite programming. Similar to the Rains relative entropy (its bipartite counterpart), the GMRE is monotone under selective quantum operations that completely preserve the positivity of the partial transpose, implying that it is a multipartite entanglement monotone. As a consequence, we show that the GMRE bounds both the one-shot standard and probabilistic approximate GHZ-distillable entanglement from above. We also develop a generalization of this quantity that incorporates other entropies, including quantum Renyi relative entropies.

==> anc/gen_mult_rains_ent.m <==
function GMRE = gen_mult_rains_ent(rho, dims)
    % calculates the genuine multipartite Rains entanglement (GMRE) of a 
    % density matrix
    %
    % GMRE introduced in https://arxiv.org/abs/2601.09590
    %
    % last updated: 2/19/2026
    % 
    % authors:
    %   - code by Hailey S. Murray; paper on "Genuine Multipartite Rains
    %     Entanglement" by Hailey S. Murray, Sagnik Bhattacharya, Marco 
    %     Cerezo, Liuke Lyu, and Mark M. Wilde
    %     (available at https://arxiv.org/abs/2601.09590)
    %
    % function output:
    %   - R: the genuine multipartite Rains entanglement of rho 
    %
    % function arguments:
    %   - rho: density matrix (positive semi-definite matrix with unit
    %          trace)
    %   - dims: vector containing the dimensions of the subsystems. For a
    %           k-partite state, the vector should have k entries, where
    %           each entry is the dimension of the subsystem (i.e., a 
    %           system with two qubits and one qutrit would have           
    %           dims = [2, 2, 3]).
    % 
    % requirements:
    %   - CVX (https://github.com/cvxr/CVX)
    %   - CVXQUAD (https://github.com/hfawzi/cvxquad)
    %   - IsPSD, TraceNorm, and PartialTranspose from QETLAB 
    %     (https://qetlab.com/)
    %
    % contact:
    %   - for questions or feedback, please contact Hailey Murray at
    %     hm649@cornell.edu


    % ----====----====----==== error handling ====----====----====----
    

    % making sure rho is a square matrix
    rho_dims = size(rho);
    if rho_dims(1) ~= rho_dims(2)
        error('your first argument is not a square matrix');
    end
    rho_row = rho_dims(1);

    % making sure rho is psd
    if IsPSD(rho) == 0
        error('your first argument is not positive semi-definite');
    end

    % making sure rho has unit trace
    if isapprox(trace(rho),1) == 0
        error('your first argument does not have unit trace');
    end

    % assuming underlying Hilbert spaces have dimension 2 if there is no
    % second argument (if the dimensions of rho do not allow this, throw an
    % error)
    if nargin == 1
        if isapprox(mod(log(rho_row)/log(2),1), 0) == 0
            error('unable to assume subsystems have dimension 2; please include dimension vector or change size of first argument')
        end
        disp('assuming subsystems have dimension 2')
        dims = [];
        for i = 1:round(log(rho_row)/log(2))
            dims = [dims, 2];
        end
    end

    % make sure given dimension vector matches rho's dimensions
    if prod(dims) ~= rho_row
        error('dimension of first argument does not match given dimension vector')
    end


    % ----====----==== GMRE calculation ====----====----


    % number of subsystems
    n = length(dims);

    % enumerates the subsystems of the problem 
    % i.e. instead of [A,B,C,...] it's [1,2,3,...]
    sys_vec = 1:n;

    m = n-1; 
    % number of unique bipartitions
    num_partitions = 2^m-1;

    % quiet can be taken out to see sdp solving details
    cvx_begin sdp %quiet
        % X will hold num_partitions (one for each unique bipartition) 
        % complex PSD matrices, each matching rho's dimensions
        variable X(rho_row,rho_row,num_partitions) complex semidefinite

        % will be used to build the variable that is being minimized over
        % and the sdp constraint, respectively
        sdp_var = 0;
        sdp_con = 0;

        % building the sdp variable that will be minimized over as a sum of
        % the PSD matrices comprising X
        for i = 1:num_partitions
            sdp_var = sdp_var + X(:,:,i);
        end

        % counter for the for loop so that we index X correctly
        count = 0;
        
        % this loop will construct the sdp constraint variable
        % i will represent the number of subsystems the partial transpose 
        % is taken with respect to; iterate i from 1 to n-1 so that we 
        % don't take the partial transpose with respect to zero/all of the 
        % subsystems
        for i = 1:m
            % the number of bipartitions for this i
            num = nchoosek(m, i);
            
            % vector containing the combinations of i subsystems
            sys_combos = nchoosek(sys_vec, i);

            for j = 1:num
                % building the sdp constraint variable; the partial
                % transpose is taken with respect to a unique bipartition
                % for each j
                sdp_con = sdp_con + TraceNorm(PartialTranspose(X(:,:,j+count),sys_combos(j,1:end),dims));
            end

            count = count+num;
        end

        % perform minimization of the quantum relative entropy
        minimize quantum_rel_entr(rho, sdp_var)

        % apply constraint
        subject to
            sdp_con<=1

        cvx_end
 
    % returns the GMRE in log_2
    GMRE = cvx_optval/log(2)
    disp(cvx_optval/log(2))
end

==> anc/gen_mult_rains_ent.py <==
'''
calculates the genuine multipartite Rains entanglement of a density 
matrix (https://arxiv.org/abs/2601.09590)

last updated: 2/19/2026

authors:
  - code by Hailey S. Murray; paper on "Genuine multipartite Rains entanglement" 
    by Hailey S. Murray, Sagnik Bhattacharya, Marco Cerezo, Liuke Lyu, and 
    Mark M. Wilde (available at https://arxiv.org/abs/2601.09590)
    
arguments:
  - rho: density matrix (positive semi-definite matrix with unit trace)
  - dims: list containing the dimension of each subsystem. For a k-partite
    density matrix, the list should have k entries, where each entry is
    the dimension of the subsystem (i.e., a system with two qubits and one
    qutrit would have dims = [2,2,3]).

solver:
  - the solver is qics (https://qics.dev/), which offers support for
    quantum relative entropy minimization. It's implemented 
    using picos (https://pypi.org/project/PICOS/)

contact:
  - for questions or feedback, please contact Hailey Murray at hm649@cornell.edu
'''

import numpy as np
import picos
from scipy.special import comb
from itertools import combinations  

def GMRE(rho, dims):
    rho_dims = np.shape(rho)
    rho_row = rho_dims[0]

    # number of subsystems
    n = len(dims)

    # enumerates the subsystems
    sys_vec = np.arange(n)

    # X = picos.Constant("X",rho)
    P = picos.Problem()

    vars = []
    cons = []
    count = 0

    # the loop will fill the empty lists that will be used to build the
    # varaible and one of the constraints for the SDP
    # it will iterate 2^{n-1}-1 times (number of unique bipartitions)
    for i in range(1,n):

        num = int(comb(n-1,i))
        sys_combos = np.array(list((combinations(sys_vec,i))))

        for k in range(num):
         
            sys_combos_list = [int(l) for l in sys_combos[k]]

            var = picos.HermitianVariable(f'Y_{k+count}',rho_row)
            var_plus = picos.HermitianVariable(f'P_{k+count}',rho_row)
            var_minus = picos.HermitianVariable(f'M_{k+count}',rho_row)

            vars.append(var)
            cons.append(var_plus + var_minus)

            P.add_constraint(var >> 0)
            P.add_constraint(var_plus >> 0)
            P.add_constraint(var_minus >> 0)

            P.add_constraint(picos.partial_transpose(var,sys_combos_list,dims) == var_plus - var_minus)

        count += num

    P.add_constraint(picos.sum([picos.trace(i) for i in cons]) << 1)
    P.set_objective("min",picos.quantrelentr(rho,picos.sum(vars)))
    print(P)

    P.solve(solver = 'qics')

    # return the GMRE in log_2
    ans = P.value/np.log(2)
    print(f'GMRE: {ans}')
    return ans
